Generating Explainable Rule Sets from Tree-Ensemble Learning Methods by Answer Set Programming

We propose a method for generating explainable rule sets from tree-ensemble learners using Answer Set Programming (ASP). To this end, we adopt a decompositional approach where the split structures of the base decision trees are exploited in the construction of rules, which in turn are assessed using pattern mining methods encoded in ASP to extract interesting rules. We show how user-defined constraints and preferences can be represented declaratively in ASP to allow for transparent and flexible rule set generation, and how rules can be used as explanations to help the user better understand the models. Experimental evaluation with real-world datasets and popular tree-ensemble algorithms demonstrates that our approach is applicable to a wide range of classification tasks.

==> anc/moo.lp <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% List of Predicates
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% rule(I)              % I is index, I-th rule
%% condition(I,C)       % C is index, C-th condition
%% size(I,S)            % S is the number of conditions in the rule
%% accuracy(I,A)        % A is the accuracy of this rule
%% error_rate(I,E)      % E is the error rate (1-accuracy)
%% precision(I,P)       % P is the precision of this rule
%% recall(I,R)          % R is the recall of this rule
%% f1_score(I,F)        % F is the F1 score of this rule
%% predict_class(I,X)   % X is the predicted class (head)
%% class(K)             % K is the target class
%% selected(I)          % I is the selected rule
%% valid(I)             % I is a valid rule (not invalid)
%% invalid(I)           % True when I is invalid
%% rule_overlap(I,J,Cn) % Cn is the number of conditions 
                        % shared between rules I and J

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% Settings
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% binary classification
class(1).

% we would like to pick at least 1 pattern for each predict_class
1 { selected(I) :  predict_class(I, K), valid(I) } 10 :- class(K).

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% User Defined Local Constraints
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% rule is not invalid
valid(I) :- rule(I), not invalid(I).

% rule length not more than 10
invalid(I) :- size(I,S), S > 10, rule(I).

% inaccurate rules
invalid(I) :- error_rate(I,E), E > 50, rule(I).

% low precision rules
invalid(I) :- precision(I,P), P < 10, rule(I).

% low recall rules
invalid(I) :- recall(I,R), R < 10, rule(I).

% low coverage rules
invalid(I) :- support(I,Sp), Sp < 10, rule(I).

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% Dominance Relation Definitions
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% number of shared conditions between rules
rule_overlap(I,J,Cn) :- selected(I), selected(J), I!=J,
    Cn = #count{Ci : Ci=Cj, condition(I,Ci), condition(J,Cj)}.

% I is dominated by J
ge_f1_leq_size_geq_sup(J) :- selected(I), size(I,Si), size(J,Sj),
    valid(J), f1_score(I,Fi), f1_score(J,Fj), 
    support(I,Spi), support(J,Spj),
    Fi < Fj, Si >= Sj, Spi <= Spj.

geq_f1_le_size_geq_sup(J) :- selected(I), size(I,Si), size(J,Sj),
    valid(J), f1_score(I,Fi), f1_score(J,Fj), 
    support(I,Spi), support(J,Spj),
    Fi <= Fj, Si > Sj, Spi <= Spj.

geq_f1_leq_size_ge_sup(J) :- selected(I), size(I,Si), size(J,Sj),
    valid(J), f1_score(I,Fi), f1_score(J,Fj), 
    support(I,Spi), support(J,Spj),
    Fi <= Fj, Si >= Sj, Spi < Spj.

dominated :- valid(J), ge_f1_leq_size_geq_sup(J).
dominated :- valid(J), geq_f1_le_size_geq_sup(J).
dominated :- valid(J), geq_f1_leq_size_ge_sup(J).

% cannot be dominated
:- dominated.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% Multi-Objective Optimization
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
#maximize { P@2,I : selected(I), precision(I,P)}.
#maximize { R@2,I : selected(I), recall(I,R)}.
#maximize { A@2,I : selected(I), accuracy(I,A)}.
#maximize { Sp,I : selected(I), support(I,Sp)}.
#minimize { S,I : selected(I), size(I,S)}.
#minimize { Cn,I : selected(I), selected(J), rule_overlap(I,J,Cn)}.
#show selected/1.
